VirTex: Learning Visual Representations from Textual Annotations

The de-facto approach to many vision tasks is to start from pretrained visual representations, typically learned via supervised training on ImageNet. Recent methods have explored unsupervised pretraining to scale to vast quantities of unlabeled images. In contrast, we aim to learn high-quality visual representations from fewer images. To this end, we revisit supervised pretraining, and seek data-efficient alternatives to classification-based pretraining. We propose VirTex -- a pretraining approach using semantically dense captions to learn visual representations. We train convolutional networks from scratch on COCO Captions, and transfer them to downstream recognition tasks including image classification, object detection, and instance segmentation. On all tasks, VirTex yields features that match or exceed those learned on ImageNet -- supervised or unsupervised -- despite using up to ten times fewer images.

==> figures/linear_clf2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "from matplotlib.legend import Legend\n",
    "from matplotlib.lines import Line2D"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "coco_cap5_num_images = [118287, 59143, 23657, 11828]\n",
    "coco_cap5_voc_ap = [88.5, 84.6, 77.2, 70.2]\n",
    "coco_cap5_in_acc = [53.0, 47.9, 39.8, 34.8]\n",
    "\n",
    "coco_cap1_num_images = [118287, 59143, 23657, 11828]\n",
    "coco_cap1_voc_ap = [84.8, 79.1, 71.1, 62.8]\n",
    "coco_cap1_in_acc = [49.4, 42.9, 36.7, 28.9]\n",
    "\n",
    "in_num_images = [1281166, 640583, 256190, 128117, 64058, 25577, 12812]\n",
    "in_voc_ap = [87.5, 86.1, 81.5, 73.9, 65.2, 56.4, 43.9]\n",
    "in_in_acc = [75.6, 71.6, 65.5, 53.6, 45.4, 33.4, 20.8]\n",
    "\n",
    "\n",
    "sns.set()\n",
    "sns.set_style(\n",
    "    \"ticks\",\n",
    "    {\n",
    "        \"ytick.left\": False,\n",
    "        \"font.family\": [\"serif\"],\n",
    "        \"font.serif\": [\"Times New Roman\"],\n",
    "    }\n",
    ")\n",
    "\n",
    "title_size = 36\n",
    "tick_size = 32\n",
    "axis_label_size = 32\n",
    "annotate_size = 24\n",
    "marker_size = 12\n",
    "line_width = 3\n",
    "legend_size = 24\n",
    "\n",
    "kwargs = {\n",
    "    'ms': marker_size,\n",
    "    'lw': line_width,\n",
    "}\n",
    "\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2)\n",
    "\n",
    "# Plot PASCAL VOC linear eval accuracies\n",
    "l1, = ax1.semilogx(coco_cap5_num_images, coco_cap5_voc_ap, \"--o\", label=\"VirTex (5 caption)\", **kwargs)\n",
    "l2, = ax1.semilogx(coco_cap1_num_images, coco_cap1_voc_ap, \"--o\", label=\"VirTex (1 caption)\", **kwargs)\n",
    "l3, = ax1.semilogx(in_num_images, in_voc_ap, \"--o\", label=\"ImageNet-sup\", **kwargs)\n",
    "\n",
    "# Annotate values in plot.\n",
    "for i, v in zip(coco_cap5_num_images, coco_cap5_voc_ap):\n",
    "    ax1.text(i, v + 5, f\"{v}\", ha=\"center\", fontsize=annotate_size, color=l1.get_color())\n",
    "\n",
    "for i, v in zip(coco_cap1_num_images, coco_cap1_voc_ap):\n",
    "    ax1.text(i, v - 7, f\"{v}\", ha=\"center\", fontsize=annotate_size, color=l2.get_color())\n",
    "\n",
    "for i, v in zip(in_num_images, in_voc_ap):\n",
    "    ax1.text(i - 2, v - 10, f\"{v}\", ha=\"center\", fontsize=annotate_size, color=l3.get_color())\n",
    "\n",
    "\n",
    "ax1.set_title(\"PASCAL VOC Linear Clf. (mAP)\", size=title_size, pad=title_size)\n",
    "ax1.set_yticks(range(30, 101, 10))\n",
    "ax1.set_yticklabels([\"\", \"40\", \"50\", \"60\", \"70\", \"80\", \"90\", \"100\"])\n",
    "ax1.tick_params(axis=\"y\", labelsize=tick_size)\n",
    "# ax1.set_ylabel(\"mAP\", size=axis_label_size)\n",
    "ax1.set_ylim(30, 98)\n",
    "\n",
    "ax1.tick_params(axis=\"x\", labelsize=tick_size)\n",
    "ax1.set_xlabel(\"Number of images\", size=axis_label_size)\n",
    "ax1.yaxis.grid(True, color=\"gainsboro\")\n",
    "\n",
    "# Plot ImageNet-1k linear eval accuracies\n",
    "ax2.semilogx(coco_cap5_num_images, coco_cap5_in_acc, \"--o\", label=\"VirTex (5 caption)\", **kwargs)\n",
    "ax2.semilogx(coco_cap1_num_images, coco_cap1_in_acc, \"--o\", label=\"VirTex (1 caption)\", **kwargs)\n",
    "ax2.semilogx(in_num_images, in_in_acc, \"--o\", label=\"ImageNet-sup.\", **kwargs)\n",
    "\n",
    "# Annotate values in plot.\n",
    "for i, v in zip(coco_cap5_num_images, coco_cap5_in_acc):\n",
    "    ax2.text(i, v + 15, f\"{v}\", ha=\"center\", fontsize=annotate_size, color=l1.get_color())\n",
    "\n",
    "for i, v in zip(coco_cap1_num_images, coco_cap1_in_acc):\n",
    "    ax2.text(i, v + 10, f\"{v}\", ha=\"center\", fontsize=annotate_size, color=l2.get_color())\n",
    "\n",
    "for i, v in zip(in_num_images, in_in_acc):\n",
    "    # Avoid some clutter for 5-10% values.\n",
    "    if 50_000 < i < 200_000:\n",
    "        ax2.text(i, v - 12, f\"{v}\", ha=\"center\", fontsize=annotate_size, color=l3.get_color())\n",
    "    else:\n",
    "        ax2.text(i, v - 8, f\"{v}\", ha=\"center\", fontsize=annotate_size, color=l3.get_color())\n",
    "\n",
    "ax2.set_title(\"ImageNet-1k Linear Clf. (Top-1 Acc.)\", size=title_size, pad=title_size)\n",
    "ax2.set_yticks(range(10, 81, 10))\n",
    "ax2.set_yticklabels(labels=[\"\", \"20\", \"30\", \"40\", \"50\", \"60\", \"70\", \"80\"])\n",
    "ax2.tick_params(axis=\"y\", labelsize=tick_size)\n",
    "# ax2.set_ylabel(\"Top-1 Accuracy\", size=axis_label_size)\n",
    "ax2.set_ylim(10, 78)\n",
    "\n",
    "ax2.tick_params(axis=\"x\", labelsize=tick_size)\n",
    "ax2.set_xlabel(\"Number of images\", size=axis_label_size)\n",
    "ax2.yaxis.grid(True, color=\"gainsboro\")\n",
    "\n",
    "sns.despine(left=True)\n",
    "# plt.subplots_adjust(wspace=0.22, right=0.88)\n",
    "\n",
    "ax1.legend(loc=\"lower right\", fontsize=legend_size)\n",
    "\n",
    "fig.set_size_inches(22, 5)\n",
    "fig.savefig(\"graphics/linear_clf2.pdf\", bbox_inches=\"tight\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 792x360 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import json\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set()\n",
    "sns.set_style(\n",
    "    \"ticks\",\n",
    "    {\n",
    "        \"ytick.left\": False,\n",
    "        \"font.family\": [\"serif\"],\n",
    "        \"font.serif\": [\"Times New Roman\"],\n",
    "    }\n",
    ")\n",
    "\n",
    "title_size = 24\n",
    "tick_size = 18\n",
    "axis_label_size = 20\n",
    "marker_size = 12\n",
    "line_width = 2\n",
    "\n",
    "kwargs = {\n",
    "    'ms': marker_size,\n",
    "    'lw': line_width,\n",
    "}\n",
    "\n",
    "# This is a list of lists: [timestamp, iteration, value] by tensorboard.\n",
    "# Keep values only between 100K-500K iterations.\n",
    "bicap_cider = [t for t in json.load(open(\"bicap_cider.json\")) if t[1] > 99999]\n",
    "bicap_voc07 = [t for t in json.load(open(\"bicap_voc07_clf_mAP.json\")) if t[1] > 99999]\n",
    "\n",
    "fig, ax1 = plt.subplots(1, 1)\n",
    "# ax1.set_title(\n",
    "#     \"Validation Metrics (ResNet-50, L = 1, H = 2048)\",\n",
    "#     size=title_size,\n",
    "#     pad=title_size\n",
    "# )\n",
    "\n",
    "ax1.plot(\n",
    "    [int(t[1] / 1000) for t in bicap_voc07],\n",
    "    [t[2] for t in bicap_voc07],\n",
    "    color=\"red\",\n",
    "    **kwargs,\n",
    ")\n",
    "ax1.set_xlabel(\"Iteration (× 1000)\", size=axis_label_size)\n",
    "ax1.set_ylabel(\"VOC07 Clf mAP\", color=\"red\", size=axis_label_size)\n",
    "ax1.tick_params(axis=\"y\", labelcolor=\"red\", labelsize=tick_size)\n",
    "ax1.tick_params(axis=\"x\", labelsize=tick_size)\n",
    "\n",
    "\n",
    "# Instantiate a second axes that shares the same x-axis\n",
    "ax2 = ax1.twinx()\n",
    "ax2.plot(\n",
    "    [int(t[1] / 1000) for t in bicap_cider],\n",
    "    [t[2] for t in bicap_cider],\n",
    "    color=\"blue\",\n",
    "    **kwargs,\n",
    ")\n",
    "ax2.set_ylabel(\"CIDEr (forward model)\", color=\"blue\", size=axis_label_size)\n",
    "ax2.tick_params(axis=\"y\", labelcolor=\"blue\", labelsize=tick_size)\n",
    "\n",
    "# Set axis limits to 300K - 500K iterations.\n",
    "ax1.set_xlim([295, 510])\n",
    "ax1.set_ylim([84, 89])\n",
    "ax2.set_ylim([96, 106])\n",
    "ax1.yaxis.grid(True, color=\"gainsboro\")\n",
    "sns.despine(left=True, right=True)\n",
    "\n",
    "fig.set_size_inches(11, 5)\n",
    "fig.tight_layout()  # otherwise the right y-label is slightly clipped\n",
    "fig.savefig(\"graphics/voc07_cider.pdf\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Created with matplotlib (https://matplotlib.org/) -->\n",
       "<svg height=\"348.256875pt\" version=\"1.1\" viewBox=\"0 0 778.489481 348.256875\" width=\"778.489481pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       " <defs>\n",
       "  <style type=\"text/css\">\n",
       "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
       "  </style>\n",
       " </defs>\n",
       " <g id=\"figure_1\">\n",
       "  <g id=\"patch_1\">\n",
       "   <path d=\"M 0 348.256875 \n",
       "L 778.489481 348.256875 \n",
       "L 778.489481 0 \n",
       "L 0 0 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "  </g>\n",
       "  <g id=\"axes_1\">\n",
       "   <g id=\"patch_2\">\n",
       "    <path d=\"M 62.96125 290.78 \n",
       "L 770.968036 290.78 \n",
       "L 770.968036 7.2 \n",
       "L 62.96125 7.2 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_1\">\n",
       "    <g id=\"xtick_1\">\n",
       "     <g id=\"line2d_1\">\n",
       "      <defs>\n",
       "       <path d=\"M 0 0 \n",
       "L 0 6 \n",
       "\" id=\"m4100dc9b0f\" style=\"stroke:#262626;stroke-width:1.25;\"/>\n",
       "      </defs>\n",
       "      <g>\n",
       "       <use style=\"fill:#262626;stroke:#262626;stroke-width:1.25;\" x=\"79.818554\" xlink:href=\"#m4100dc9b0f\" y=\"290.78\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_1\">\n",
       "      <!-- 300 -->\n",
       "      <defs>\n",
       "       <path d=\"M 9.71875 69.828125 \n",
       "Q 15.4375 71.96875 20.671875 73.09375 \n",
       "Q 25.921875 74.21875 30.515625 74.21875 \n",
       "Q 41.21875 74.21875 47.21875 69.59375 \n",
       "Q 53.21875 64.984375 53.21875 56.78125 \n",
       "Q 53.21875 50.203125 49.0625 45.78125 \n",
       "Q 44.921875 41.359375 37.3125 39.796875 \n",
       "Q 46.296875 38.53125 51.25 33.28125 \n",
       "Q 56.203125 28.03125 56.203125 19.671875 \n",
       "Q 56.203125 9.46875 49.34375 4.015625 \n",
       "Q 42.484375 -1.421875 29.59375 -1.421875 \n",
       "Q 23.875 -1.421875 18.421875 -0.1875 \n",
       "Q 12.984375 1.03125 7.625 3.515625 \n",
       "L 7.625 17.671875 \n",
       "L 13.09375 17.671875 \n",
       "Q 13.578125 10.640625 17.828125 7.03125 \n",
       "Q 22.078125 3.421875 29.78125 3.421875 \n",
       "Q 37.25 3.421875 41.578125 7.734375 \n",
       "Q 45.90625 12.0625 45.90625 19.578125 \n",
       "Q 45.90625 28.171875 41.453125 32.59375 \n",
       "Q 37.015625 37.015625 28.421875 37.015625 \n",
       "L 23.78125 37.015625 \n",
       "L 23.78125 42 \n",
       "L 26.21875 42 \n",
       "Q 34.765625 42 39.03125 45.53125 \n",
       "Q 43.3125 49.078125 43.3125 56.203125 \n",
       "Q 43.3125 62.59375 39.796875 65.984375 \n",
       "Q 36.28125 69.390625 29.6875 69.390625 \n",
       "Q 23.09375 69.390625 19.453125 66.265625 \n",
       "Q 15.828125 63.140625 15.1875 56.984375 \n",
       "L 9.71875 56.984375 \n",
       "z\n",
       "\" id=\"DejaVuSerif-51\"/>\n",
       "       <path d=\"M 31.78125 3.421875 \n",
       "Q 39.265625 3.421875 42.96875 11.625 \n",
       "Q 46.6875 19.828125 46.6875 36.375 \n",
       "Q 46.6875 52.984375 42.96875 61.1875 \n",
       "Q 39.265625 69.390625 31.78125 69.390625 \n",
       "Q 24.3125 69.390625 20.59375 61.1875 \n",
       "Q 16.890625 52.984375 16.890625 36.375 \n",
       "Q 16.890625 19.828125 20.59375 11.625 \n",
       "Q 24.3125 3.421875 31.78125 3.421875 \n",
       "z\n",
       "M 31.78125 -1.421875 \n",
       "Q 19.921875 -1.421875 13.25 8.53125 \n",
       "Q 6.59375 18.5 6.59375 36.375 \n",
       "Q 6.59375 54.296875 13.25 64.25 \n",
       "Q 19.921875 74.21875 31.78125 74.21875 \n",
       "Q 43.703125 74.21875 50.34375 64.25 \n",
       "Q 56.984375 54.296875 56.984375 36.375 \n",
       "Q 56.984375 18.5 50.34375 8.53125 \n",
       "Q 43.703125 -1.421875 31.78125 -1.421875 \n",
       "z\n",
       "\" id=\"DejaVuSerif-48\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(62.639804 313.957187)scale(0.18 -0.18)\">\n",
       "       <use xlink:href=\"#DejaVuSerif-51\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSerif-48\"/>\n",
       "       <use x=\"127.246094\" xlink:href=\"#DejaVuSerif-48\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_2\">\n",
       "     <g id=\"line2d_2\">\n",
       "      <g>\n",
       "       <use style=\"fill:#262626;stroke:#262626;stroke-width:1.25;\" x=\"164.105077\" xlink:href=\"#m4100dc9b0f\" y=\"290.78\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_2\">\n",
       "      <!-- 325 -->\n",
       "      <defs>\n",
       "       <path d=\"M 12.796875 55.515625 \n",
       "L 7.328125 55.515625 \n",
       "L 7.328125 68.5 \n",
       "Q 12.546875 71.296875 17.84375 72.75 \n",
       "Q 23.140625 74.21875 28.21875 74.21875 \n",
       "Q 39.59375 74.21875 46.1875 68.703125 \n",
       "Q 52.78125 63.1875 52.78125 53.71875 \n",
       "Q 52.78125 43.015625 37.84375 28.125 \n",
       "Q 36.671875 27 36.078125 26.421875 \n",
       "L 17.671875 8.015625 \n",
       "L 48.09375 8.015625 \n",
       "L 48.09375 17 \n",
       "L 53.8125 17 \n",
       "L 53.8125 0 \n",
       "L 6.78125 0 \n",
       "L 6.78125 5.328125 \n",
       "L 28.90625 27.390625 \n",
       "Q 36.234375 34.71875 39.359375 40.84375 \n",
       "Q 42.484375 46.96875 42.484375 53.71875 \n",
       "Q 42.484375 61.078125 38.640625 65.234375 \n",
       "Q 34.8125 69.390625 28.078125 69.390625 \n",
       "Q 21.09375 69.390625 17.28125 65.921875 \n",
       "Q 13.484375 62.453125 12.796875 55.515625 \n",
       "z\n",
       "\" id=\"DejaVuSerif-50\"/>\n",
       "       <path d=\"M 50.296875 72.90625 \n",
       "L 50.296875 64.890625 \n",
       "L 16.890625 64.890625 \n",
       "L 16.890625 44 \n",
       "Q 19.4375 45.75 22.828125 46.625 \n",
       "Q 26.21875 47.515625 30.421875 47.515625 \n",
       "Q 42.234375 47.515625 49.0625 40.96875 \n",
       "Q 55.90625 34.421875 55.90625 23.09375 \n",
       "Q 55.90625 11.53125 49 5.046875 \n",
       "Q 42.09375 -1.421875 29.59375 -1.421875 \n",
       "Q 24.5625 -1.421875 19.28125 -0.1875 \n",
       "Q 14.015625 1.03125 8.5 3.515625 \n",
       "L 8.5 17.671875 \n",
       "L 14.015625 17.671875 \n",
       "Q 14.453125 10.75 18.421875 7.078125 \n",
       "Q 22.40625 3.421875 29.59375 3.421875 \n",
       "Q 37.3125 3.421875 41.453125 8.5 \n",
       "Q 45.609375 13.578125 45.609375 23.09375 \n",
       "Q 45.609375 32.5625 41.484375 37.609375 \n",
       "Q 37.359375 42.671875 29.59375 42.671875 \n",
       "Q 25.203125 42.671875 21.84375 41.109375 \n",
       "Q 18.5 39.546875 15.921875 36.28125 \n",
       "L 11.71875 36.28125 \n",
       "L 11.71875 72.90625 \n",
       "z\n",
       "\" id=\"DejaVuSerif-53\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(146.926327 313.957187)scale(0.18 -0.18)\">\n",
       "       <use xlink:href=\"#DejaVuSerif-51\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSerif-50\"/>\n",
       "       <use x=\"127.246094\" xlink:href=\"#DejaVuSerif-53\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_3\">\n",
       "     <g id=\"line2d_3\">\n",
       "      <g>\n",
       "       <use style=\"fill:#262626;stroke:#262626;stroke-width:1.25;\" x=\"248.391599\" xlink:href=\"#m4100dc9b0f\" y=\"290.78\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_3\">\n",
       "      <!-- 350 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(231.212849 313.957187)scale(0.18 -0.18)\">\n",
       "       <use xlink:href=\"#DejaVuSerif-51\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSerif-53\"/>\n",
       "       <use x=\"127.246094\" xlink:href=\"#DejaVuSerif-48\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_4\">\n",
       "     <g id=\"line2d_4\">\n",
       "      <g>\n",
       "       <use style=\"fill:#262626;stroke:#262626;stroke-width:1.25;\" x=\"332.678121\" xlink:href=\"#m4100dc9b0f\" y=\"290.78\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_4\">\n",
       "      <!-- 375 -->\n",
       "      <defs>\n",
       "       <path d=\"M 56.390625 67.921875 \n",
       "L 27.875 0 \n",
       "L 20.609375 0 \n",
       "L 47.796875 64.890625 \n",
       "L 14.109375 64.890625 \n",
       "L 14.109375 55.90625 \n",
       "L 8.40625 55.90625 \n",
       "L 8.40625 72.90625 \n",
       "L 56.390625 72.90625 \n",
       "z\n",
       "\" id=\"DejaVuSerif-55\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(315.499371 313.957187)scale(0.18 -0.18)\">\n",
       "       <use xlink:href=\"#DejaVuSerif-51\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSerif-55\"/>\n",
       "       <use x=\"127.246094\" xlink:href=\"#DejaVuSerif-53\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_5\">\n",
       "     <g id=\"line2d_5\">\n",
       "      <g>\n",
       "       <use style=\"fill:#262626;stroke:#262626;stroke-width:1.25;\" x=\"416.964643\" xlink:href=\"#m4100dc9b0f\" y=\"290.78\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_5\">\n",
       "      <!-- 400 -->\n",
       "      <defs>\n",
       "       <path d=\"M 34.90625 24.703125 \n",
       "L 34.90625 63.484375 \n",
       "L 10.015625 24.703125 \n",
       "z\n",
       "M 56.390625 0 \n",
       "L 23.1875 0 \n",
       "L 23.1875 5.171875 \n",
       "L 34.90625 5.171875 \n",
       "L 34.90625 19.484375 \n",
       "L 3.078125 19.484375 \n",
       "L 3.078125 24.8125 \n",
       "L 35.015625 74.21875 \n",
       "L 44.671875 74.21875 \n",
       "L 44.671875 24.703125 \n",
       "L 58.59375 24.703125 \n",
       "L 58.59375 19.484375 \n",
       "L 44.671875 19.484375 \n",
       "L 44.671875 5.171875 \n",
       "L 56.390625 5.171875 \n",
       "z\n",
       "\" id=\"DejaVuSerif-52\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(399.785893 313.957187)scale(0.18 -0.18)\">\n",
       "       <use xlink:href=\"#DejaVuSerif-52\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSerif-48\"/>\n",
       "       <use x=\"127.246094\" xlink:href=\"#DejaVuSerif-48\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_6\">\n",
       "     <g id=\"line2d_6\">\n",
       "      <g>\n",
       "       <use style=\"fill:#262626;stroke:#262626;stroke-width:1.25;\" x=\"501.251165\" xlink:href=\"#m4100dc9b0f\" y=\"290.78\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_6\">\n",
       "      <!-- 425 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(484.072415 313.957187)scale(0.18 -0.18)\">\n",
       "       <use xlink:href=\"#DejaVuSerif-52\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSerif-50\"/>\n",
       "       <use x=\"127.246094\" xlink:href=\"#DejaVuSerif-53\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_7\">\n",
       "     <g id=\"line2d_7\">\n",
       "      <g>\n",
       "       <use style=\"fill:#262626;stroke:#262626;stroke-width:1.25;\" x=\"585.537687\" xlink:href=\"#m4100dc9b0f\" y=\"290.78\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_7\">\n",
       "      <!-- 450 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(568.358937 313.957187)scale(0.18 -0.18)\">\n",
       "       <use xlink:href=\"#DejaVuSerif-52\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSerif-53\"/>\n",
       "       <use x=\"127.246094\" xlink:href=\"#DejaVuSerif-48\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_8\">\n",
       "     <g id=\"line2d_8\">\n",
       "      <g>\n",
       "       <use style=\"fill:#262626;stroke:#262626;stroke-width:1.25;\" x=\"669.824209\" xlink:href=\"#m4100dc9b0f\" y=\"290.78\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_8\">\n",
       "      <!-- 475 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(652.645459 313.957187)scale(0.18 -0.18)\">\n",
       "       <use xlink:href=\"#DejaVuSerif-52\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSerif-55\"/>\n",
       "       <use x=\"127.246094\" xlink:href=\"#DejaVuSerif-53\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_9\">\n",
       "     <g id=\"line2d_9\">\n",
       "      <g>\n",
       "       <use style=\"fill:#262626;stroke:#262626;stroke-width:1.25;\" x=\"754.110731\" xlink:href=\"#m4100dc9b0f\" y=\"290.78\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_9\">\n",
       "      <!-- 500 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(736.931981 313.957187)scale(0.18 -0.18)\">\n",
       "       <use xlink:href=\"#DejaVuSerif-53\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSerif-48\"/>\n",
       "       <use x=\"127.246094\" xlink:href=\"#DejaVuSerif-48\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_10\">\n",
       "     <!-- Iteration (× 1000) -->\n",
       "     <defs>\n",
       "      <path d=\"M 24.703125 5.171875 \n",
       "L 33.984375 5.171875 \n",
       "L 33.984375 0 \n",
       "L 5.515625 0 \n",
       "L 5.515625 5.171875 \n",
       "L 14.796875 5.171875 \n",
       "L 14.796875 67.671875 \n",
       "L 5.515625 67.671875 \n",
       "L 5.515625 72.90625 \n",
       "L 33.984375 72.90625 \n",
       "L 33.984375 67.671875 \n",
       "L 24.703125 67.671875 \n",
       "z\n",
       "\" id=\"DejaVuSerif-73\"/>\n",
       "      <path d=\"M 10.796875 46.6875 \n",
       "L 2.875 46.6875 \n",
       "L 2.875 51.90625 \n",
       "L 10.796875 51.90625 \n",
       "L 10.796875 68.015625 \n",
       "L 19.828125 68.015625 \n",
       "L 19.828125 51.90625 \n",
       "L 36.71875 51.90625 \n",
       "L 36.71875 46.6875 \n",
       "L 19.828125 46.6875 \n",
       "L 19.828125 13.71875 \n",
       "Q 19.828125 7.125 21.09375 5.265625 \n",
       "Q 22.359375 3.421875 25.78125 3.421875 \n",
       "Q 29.296875 3.421875 30.90625 5.484375 \n",
       "Q 32.515625 7.5625 32.625 12.203125 \n",
       "L 39.40625 12.203125 \n",
       "Q 39.015625 5.125 35.546875 1.84375 \n",
       "Q 32.078125 -1.421875 25 -1.421875 \n",
       "Q 17.234375 -1.421875 14.015625 2.015625 \n",
       "Q 10.796875 5.46875 10.796875 13.71875 \n",
       "z\n",
       "\" id=\"DejaVuSerif-116\"/>\n",
       "      <path d=\"M 54.203125 25 \n",
       "L 15.484375 25 \n",
       "L 15.484375 24.609375 \n",
       "Q 15.484375 14.109375 19.4375 8.765625 \n",
       "Q 23.390625 3.421875 31.109375 3.421875 \n",
       "Q 37.015625 3.421875 40.796875 6.515625 \n",
       "Q 44.578125 9.625 46.09375 15.71875 \n",
       "L 53.328125 15.71875 \n",
       "Q 51.171875 7.171875 45.375 2.875 \n",
       "Q 39.59375 -1.421875 30.171875 -1.421875 \n",
       "Q 18.796875 -1.421875 11.890625 6.078125 \n",
       "Q 4.984375 13.578125 4.984375 25.984375 \n",
       "Q 4.984375 38.28125 11.765625 45.796875 \n",
       "Q 18.5625 53.328125 29.59375 53.328125 \n",
       "Q 41.359375 53.328125 47.65625 46.0625 \n",
       "Q 53.953125 38.8125 54.203125 25 \n",
       "z\n",
       "M 43.609375 30.171875 \n",
       "Q 43.3125 39.265625 39.765625 43.875 \n",
       "Q 36.234375 48.484375 29.59375 48.484375 \n",
       "Q 23.390625 48.484375 19.828125 43.84375 \n",
       "Q 16.265625 39.203125 15.484375 30.171875 \n",
       "z\n",
       "\" id=\"DejaVuSerif-101\"/>\n",
       "      <path d=\"M 47.796875 52 \n",
       "L 47.796875 39.015625 \n",
       "L 42.625 39.015625 \n",
       "Q 42.390625 42.875 40.484375 44.78125 \n",
       "Q 38.578125 46.6875 34.90625 46.6875 \n",
       "Q 28.265625 46.6875 24.71875 42.09375 \n",
       "Q 21.1875 37.5 21.1875 28.90625 \n",
       "L 21.1875 5.171875 \n",
       "L 31.59375 5.171875 \n",
       "L 31.59375 0 \n",
       "L 4.109375 0 \n",
       "L 4.109375 5.171875 \n",
       "L 12.203125 5.171875 \n",
       "L 12.203125 46.78125 \n",
       "L 3.609375 46.78125 \n",
       "L 3.609375 51.90625 \n",
       "L 21.1875 51.90625 \n",
       "L 21.1875 42.671875 \n",
       "Q 23.828125 48.09375 27.96875 50.703125 \n",
       "Q 32.125 53.328125 38.09375 53.328125 \n",
       "Q 40.28125 53.328125 42.703125 52.984375 \n",
       "Q 45.125 52.640625 47.796875 52 \n",
       "z\n",
       "\" id=\"DejaVuSerif-114\"/>\n",
       "      <path d=\"M 39.796875 16.3125 \n",
       "L 39.796875 27.296875 \n",
       "L 28.21875 27.296875 \n",
       "Q 21.53125 27.296875 18.25 24.40625 \n",
       "Q 14.984375 21.53125 14.984375 15.578125 \n",
       "Q 14.984375 10.15625 18.296875 6.984375 \n",
       "Q 21.625 3.8125 27.296875 3.8125 \n",
       "Q 32.90625 3.8125 36.34375 7.28125 \n",
       "Q 39.796875 10.75 39.796875 16.3125 \n",
       "z\n",
       "M 48.78125 32.421875 \n",
       "L 48.78125 5.171875 \n",
       "L 56.78125 5.171875 \n",
       "L 56.78125 0 \n",
       "L 39.796875 0 \n",
       "L 39.796875 5.609375 \n",
       "Q 36.8125 2 32.90625 0.28125 \n",
       "Q 29 -1.421875 23.78125 -1.421875 \n",
       "Q 15.140625 -1.421875 10.0625 3.171875 \n",
       "Q 4.984375 7.765625 4.984375 15.578125 \n",
       "Q 4.984375 23.640625 10.796875 28.078125 \n",
       "Q 16.609375 32.515625 27.203125 32.515625 \n",
       "L 39.796875 32.515625 \n",
       "L 39.796875 36.078125 \n",
       "Q 39.796875 42 36.203125 45.234375 \n",
       "Q 32.625 48.484375 26.125 48.484375 \n",
       "Q 20.75 48.484375 17.578125 46.046875 \n",
       "Q 14.40625 43.609375 13.625 38.8125 \n",
       "L 8.984375 38.8125 \n",
       "L 8.984375 49.3125 \n",
       "Q 13.671875 51.3125 18.09375 52.3125 \n",
       "Q 22.515625 53.328125 26.703125 53.328125 \n",
       "Q 37.5 53.328125 43.140625 47.96875 \n",
       "Q 48.78125 42.625 48.78125 32.421875 \n",
       "z\n",
       "\" id=\"DejaVuSerif-97\"/>\n",
       "      <path d=\"M 9.71875 68.015625 \n",
       "Q 9.71875 70.265625 11.34375 71.921875 \n",
       "Q 12.984375 73.578125 15.28125 73.578125 \n",
       "Q 17.53125 73.578125 19.15625 71.921875 \n",
       "Q 20.796875 70.265625 20.796875 68.015625 \n",
       "Q 20.796875 65.71875 19.1875 64.109375 \n",
       "Q 17.578125 62.5 15.28125 62.5 \n",
       "Q 12.984375 62.5 11.34375 64.109375 \n",
       "Q 9.71875 65.71875 9.71875 68.015625 \n",
       "z\n",
       "M 21.1875 5.171875 \n",
       "L 29.6875 5.171875 \n",
       "L 29.6875 0 \n",
       "L 3.609375 0 \n",
       "L 3.609375 5.171875 \n",
       "L 12.203125 5.171875 \n",
       "L 12.203125 46.6875 \n",
       "L 3.609375 46.6875 \n",
       "L 3.609375 51.90625 \n",
       "L 21.1875 51.90625 \n",
       "z\n",
       "\" id=\"DejaVuSerif-105\"/>\n",
       "      <path d=\"M 30.078125 3.421875 \n",
       "Q 37.3125 3.421875 40.984375 9.125 \n",
       "Q 44.671875 14.84375 44.671875 25.984375 \n",
       "Q 44.671875 37.109375 40.984375 42.796875 \n",
       "Q 37.3125 48.484375 30.078125 48.484375 \n",
       "Q 22.859375 48.484375 19.171875 42.796875 \n",
       "Q 15.484375 37.109375 15.484375 25.984375 \n",
       "Q 15.484375 14.84375 19.1875 9.125 \n",
       "Q 22.90625 3.421875 30.078125 3.421875 \n",
       "z\n",
       "M 30.078125 -1.421875 \n",
       "Q 18.75 -1.421875 11.859375 6.078125 \n",
       "Q 4.984375 13.578125 4.984375 25.984375 \n",
       "Q 4.984375 38.375 11.84375 45.84375 \n",
       "Q 18.703125 53.328125 30.078125 53.328125 \n",
       "Q 41.453125 53.328125 48.3125 45.84375 \n",
       "Q 55.171875 38.375 55.171875 25.984375 \n",
       "Q 55.171875 13.578125 48.3125 6.078125 \n",
       "Q 41.453125 -1.421875 30.078125 -1.421875 \n",
       "z\n",
       "\" id=\"DejaVuSerif-111\"/>\n",
       "      <path d=\"M 4.109375 0 \n",
       "L 4.109375 5.171875 \n",
       "L 12.203125 5.171875 \n",
       "L 12.203125 46.6875 \n",
       "L 3.609375 46.6875 \n",
       "L 3.609375 51.90625 \n",
       "L 21.1875 51.90625 \n",
       "L 21.1875 42.671875 \n",
       "Q 23.6875 47.953125 27.65625 50.640625 \n",
       "Q 31.640625 53.328125 36.921875 53.328125 \n",
       "Q 45.515625 53.328125 49.5625 48.390625 \n",
       "Q 53.609375 43.453125 53.609375 33.015625 \n",
       "L 53.609375 5.171875 \n",
       "L 61.625 5.171875 \n",
       "L 61.625 0 \n",
       "L 36.8125 0 \n",
       "L 36.8125 5.171875 \n",
       "L 44.578125 5.171875 \n",
       "L 44.578125 30.171875 \n",
       "Q 44.578125 39.703125 42.234375 43.234375 \n",
       "Q 39.890625 46.78125 33.984375 46.78125 \n",
       "Q 27.734375 46.78125 24.453125 42.203125 \n",
       "Q 21.1875 37.640625 21.1875 28.90625 \n",
       "L 21.1875 5.171875 \n",
       "L 29 5.171875 \n",
       "L 29 0 \n",
       "z\n",
       "\" id=\"DejaVuSerif-110\"/>\n",
       "      <path id=\"DejaVuSerif-32\"/>\n",
       "      <path d=\"M 31.890625 -15.578125 \n",
       "Q 20.015625 -10.25 13.953125 1.296875 \n",
       "Q 7.90625 12.84375 7.90625 30.171875 \n",
       "Q 7.90625 47.5625 13.953125 59.109375 \n",
       "Q 20.015625 70.65625 31.890625 75.984375 \n",
       "L 31.890625 71.1875 \n",
       "Q 24.359375 66.015625 21.09375 56.609375 \n",
       "Q 17.828125 47.21875 17.828125 30.171875 \n",
       "Q 17.828125 13.1875 21.09375 3.78125 \n",
       "Q 24.359375 -5.609375 31.890625 -10.796875 \n",
       "z\n",
       "\" id=\"DejaVuSerif-40\"/>\n",
       "      <path d=\"M 70.015625 53.90625 \n",
       "L 47.40625 31.296875 \n",
       "L 70.015625 8.796875 \n",
       "L 64.40625 3.328125 \n",
       "L 41.890625 25.78125 \n",
       "L 19.390625 3.328125 \n",
       "L 13.8125 8.796875 \n",
       "L 36.28125 31.296875 \n",
       "L 13.8125 53.90625 \n",
       "L 19.390625 59.421875 \n",
       "L 41.890625 36.921875 \n",
       "L 64.40625 59.421875 \n",
       "z\n",
       "\" id=\"DejaVuSerif-215\"/>\n",
       "      <path d=\"M 14.203125 0 \n",
       "L 14.203125 5.171875 \n",
       "L 26.90625 5.171875 \n",
       "L 26.90625 65.828125 \n",
       "L 12.203125 56.296875 \n",
       "L 12.203125 62.703125 \n",
       "L 29.984375 74.21875 \n",
       "L 36.71875 74.21875 \n",
       "L 36.71875 5.171875 \n",
       "L 49.421875 5.171875 \n",
       "L 49.421875 0 \n",
       "z\n",
       "\" id=\"DejaVuSerif-49\"/>\n",
       "      <path d=\"M 7.078125 -15.578125 \n",
       "L 7.078125 -10.796875 \n",
       "Q 14.59375 -5.609375 17.890625 3.78125 \n",
       "Q 21.1875 13.1875 21.1875 30.171875 \n",
       "Q 21.1875 47.21875 17.890625 56.609375 \n",
       "Q 14.59375 66.015625 7.078125 71.1875 \n",
       "L 7.078125 75.984375 \n",
       "Q 19 70.65625 25.046875 59.109375 \n",
       "Q 31.109375 47.5625 31.109375 30.171875 \n",
       "Q 31.109375 12.84375 25.046875 1.296875 \n",
       "Q 19 -10.25 7.078125 -15.578125 \n",
       "z\n",
       "\" id=\"DejaVuSerif-41\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(324.667768 336.8975)scale(0.2 -0.2)\">\n",
       "      <use xlink:href=\"#DejaVuSerif-73\"/>\n",
       "      <use x=\"39.501953\" xlink:href=\"#DejaVuSerif-116\"/>\n",
       "      <use x=\"79.6875\" xlink:href=\"#DejaVuSerif-101\"/>\n",
       "      <use x=\"138.867188\" xlink:href=\"#DejaVuSerif-114\"/>\n",
       "      <use x=\"186.669922\" xlink:href=\"#DejaVuSerif-97\"/>\n",
       "      <use x=\"246.289062\" xlink:href=\"#DejaVuSerif-116\"/>\n",
       "      <use x=\"286.474609\" xlink:href=\"#DejaVuSerif-105\"/>\n",
       "      <use x=\"318.457031\" xlink:href=\"#DejaVuSerif-111\"/>\n",
       "      <use x=\"378.662109\" xlink:href=\"#DejaVuSerif-110\"/>\n",
       "      <use x=\"443.066406\" xlink:href=\"#DejaVuSerif-32\"/>\n",
       "      <use x=\"474.853516\" xlink:href=\"#DejaVuSerif-40\"/>\n",
       "      <use x=\"513.867188\" xlink:href=\"#DejaVuSerif-215\"/>\n",
       "      <use x=\"597.65625\" xlink:href=\"#DejaVuSerif-32\"/>\n",
       "      <use x=\"629.443359\" xlink:href=\"#DejaVuSerif-49\"/>\n",
       "      <use x=\"693.066406\" xlink:href=\"#DejaVuSerif-48\"/>\n",
       "      <use x=\"756.689453\" xlink:href=\"#DejaVuSerif-48\"/>\n",
       "      <use x=\"820.3125\" xlink:href=\"#DejaVuSerif-48\"/>\n",
       "      <use x=\"883.935547\" xlink:href=\"#DejaVuSerif-41\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_2\">\n",
       "    <g id=\"ytick_1\">\n",
       "     <g id=\"line2d_10\">\n",
       "      <path clip-path=\"url(#p4cda6eead3)\" d=\"M 62.96125 270.524286 \n",
       "L 770.968036 270.524286 \n",
       "\" style=\"fill:none;stroke:#dcdcdc;stroke-linecap:round;\"/>\n",
       "     </g>\n",
       "     <g id=\"text_11\">\n",
       "      <!-- 76 -->\n",
       "      <defs>\n",
       "       <path d=\"M 32.71875 3.421875 \n",
       "Q 39.59375 3.421875 43.296875 8.46875 \n",
       "Q 47.015625 13.53125 47.015625 23 \n",
       "Q 47.015625 32.46875 43.296875 37.515625 \n",
       "Q 39.59375 42.578125 32.71875 42.578125 \n",
       "Q 25.734375 42.578125 22.0625 37.6875 \n",
       "Q 18.40625 32.8125 18.40625 23.578125 \n",
       "Q 18.40625 13.875 22.109375 8.640625 \n",
       "Q 25.828125 3.421875 32.71875 3.421875 \n",
       "z\n",
       "M 16.796875 40.140625 \n",
       "Q 20.125 43.796875 24.3125 45.59375 \n",
       "Q 28.515625 47.40625 33.796875 47.40625 \n",
       "Q 44.671875 47.40625 51 40.859375 \n",
       "Q 57.328125 34.328125 57.328125 23 \n",
       "Q 57.328125 11.921875 50.515625 5.25 \n",
       "Q 43.703125 -1.421875 32.328125 -1.421875 \n",
       "Q 19.96875 -1.421875 13.328125 7.78125 \n",
       "Q 6.6875 17 6.6875 34.078125 \n",
       "Q 6.6875 53.21875 14.546875 63.71875 \n",
       "Q 22.40625 74.21875 36.71875 74.21875 \n",
       "Q 40.578125 74.21875 44.828125 73.484375 \n",
       "Q 49.078125 72.75 53.515625 71.296875 \n",
       "L 53.515625 59.28125 \n",
       "L 48 59.28125 \n",
       "Q 47.40625 64.203125 44.234375 66.796875 \n",
       "Q 41.0625 69.390625 35.6875 69.390625 \n",
       "Q 26.21875 69.390625 21.578125 62.203125 \n",
       "Q 16.9375 55.03125 16.796875 40.140625 \n",
       "z\n",
       "\" id=\"DejaVuSerif-54\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(30.55625 277.362879)scale(0.18 -0.18)\">\n",
       "       <use xlink:href=\"#DejaVuSerif-55\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSerif-54\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_2\">\n",
       "     <g id=\"line2d_11\">\n",
       "      <path clip-path=\"url(#p4cda6eead3)\" d=\"M 62.96125 230.012857 \n",
       "L 770.968036 230.012857 \n",
       "\" style=\"fill:none;stroke:#dcdcdc;stroke-linecap:round;\"/>\n",
       "     </g>\n",
       "     <g id=\"text_12\">\n",
       "      <!-- 78 -->\n",
       "      <defs>\n",
       "       <path d=\"M 46.578125 19.921875 \n",
       "Q 46.578125 27.734375 42.6875 32.046875 \n",
       "Q 38.8125 36.375 31.78125 36.375 \n",
       "Q 24.75 36.375 20.875 32.046875 \n",
       "Q 17 27.734375 17 19.921875 \n",
       "Q 17 12.0625 20.875 7.734375 \n",
       "Q 24.75 3.421875 31.78125 3.421875 \n",
       "Q 38.8125 3.421875 42.6875 7.734375 \n",
       "Q 46.578125 12.0625 46.578125 19.921875 \n",
       "z\n",
       "M 44.578125 55.328125 \n",
       "Q 44.578125 61.96875 41.203125 65.671875 \n",
       "Q 37.84375 69.390625 31.78125 69.390625 \n",
       "Q 25.78125 69.390625 22.390625 65.671875 \n",
       "Q 19 61.96875 19 55.328125 \n",
       "Q 19 48.640625 22.390625 44.921875 \n",
       "Q 25.78125 41.21875 31.78125 41.21875 \n",
       "Q 37.84375 41.21875 41.203125 44.921875 \n",
       "Q 44.578125 48.640625 44.578125 55.328125 \n",
       "z\n",
       "M 39.3125 38.8125 \n",
       "Q 47.609375 37.703125 52.25 32.6875 \n",
       "Q 56.890625 27.6875 56.890625 19.921875 \n",
       "Q 56.890625 9.671875 50.390625 4.125 \n",
       "Q 43.890625 -1.421875 31.78125 -1.421875 \n",
       "Q 19.734375 -1.421875 13.203125 4.125 \n",
       "Q 6.6875 9.671875 6.6875 19.921875 \n",
       "Q 6.6875 27.6875 11.328125 32.6875 \n",
       "Q 15.96875 37.703125 24.3125 38.8125 \n",
       "Q 16.9375 40.140625 13 44.40625 \n",
       "Q 9.078125 48.6875 9.078125 55.328125 \n",
       "Q 9.078125 64.109375 15.125 69.15625 \n",
       "Q 21.1875 74.21875 31.78125 74.21875 \n",
       "Q 42.390625 74.21875 48.4375 69.15625 \n",
       "Q 54.5 64.109375 54.5 55.328125 \n",
       "Q 54.5 48.6875 50.5625 44.40625 \n",
       "Q 46.625 40.140625 39.3125 38.8125 \n",
       "z\n",
       "\" id=\"DejaVuSerif-56\"/>\n",
       "      </defs>\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(30.55625 236.851451)scale(0.18 -0.18)\">\n",
       "       <use xlink:href=\"#DejaVuSerif-55\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSerif-56\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_3\">\n",
       "     <g id=\"line2d_12\">\n",
       "      <path clip-path=\"url(#p4cda6eead3)\" d=\"M 62.96125 189.501429 \n",
       "L 770.968036 189.501429 \n",
       "\" style=\"fill:none;stroke:#dcdcdc;stroke-linecap:round;\"/>\n",
       "     </g>\n",
       "     <g id=\"text_13\">\n",
       "      <!-- 80 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(30.55625 196.340022)scale(0.18 -0.18)\">\n",
       "       <use xlink:href=\"#DejaVuSerif-56\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSerif-48\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_4\">\n",
       "     <g id=\"line2d_13\">\n",
       "      <path clip-path=\"url(#p4cda6eead3)\" d=\"M 62.96125 148.99 \n",
       "L 770.968036 148.99 \n",
       "\" style=\"fill:none;stroke:#dcdcdc;stroke-linecap:round;\"/>\n",
       "     </g>\n",
       "     <g id=\"text_14\">\n",
       "      <!-- 82 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(30.55625 155.828594)scale(0.18 -0.18)\">\n",
       "       <use xlink:href=\"#DejaVuSerif-56\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSerif-50\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_5\">\n",
       "     <g id=\"line2d_14\">\n",
       "      <path clip-path=\"url(#p4cda6eead3)\" d=\"M 62.96125 108.478571 \n",
       "L 770.968036 108.478571 \n",
       "\" style=\"fill:none;stroke:#dcdcdc;stroke-linecap:round;\"/>\n",
       "     </g>\n",
       "     <g id=\"text_15\">\n",
       "      <!-- 84 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(30.55625 115.317165)scale(0.18 -0.18)\">\n",
       "       <use xlink:href=\"#DejaVuSerif-56\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSerif-52\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_6\">\n",
       "     <g id=\"line2d_15\">\n",
       "      <path clip-path=\"url(#p4cda6eead3)\" d=\"M 62.96125 67.967143 \n",
       "L 770.968036 67.967143 \n",
       "\" style=\"fill:none;stroke:#dcdcdc;stroke-linecap:round;\"/>\n",
       "     </g>\n",
       "     <g id=\"text_16\">\n",
       "      <!-- 86 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(30.55625 74.805737)scale(0.18 -0.18)\">\n",
       "       <use xlink:href=\"#DejaVuSerif-56\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSerif-54\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_7\">\n",
       "     <g id=\"line2d_16\">\n",
       "      <path clip-path=\"url(#p4cda6eead3)\" d=\"M 62.96125 27.455714 \n",
       "L 770.968036 27.455714 \n",
       "\" style=\"fill:none;stroke:#dcdcdc;stroke-linecap:round;\"/>\n",
       "     </g>\n",
       "     <g id=\"text_17\">\n",
       "      <!-- 88 -->\n",
       "      <g style=\"fill:#262626;\" transform=\"translate(30.55625 34.294308)scale(0.18 -0.18)\">\n",
       "       <use xlink:href=\"#DejaVuSerif-56\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSerif-56\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_18\">\n",
       "     <!-- VOC07 Clf mAP -->\n",
       "     <defs>\n",
       "      <path d=\"M 17.484375 67.671875 \n",
       "L 39.015625 11.71875 \n",
       "L 60.5 67.671875 \n",
       "L 52.296875 67.671875 \n",
       "L 52.296875 72.90625 \n",
       "L 73.6875 72.90625 \n",
       "L 73.6875 67.671875 \n",
       "L 66.609375 67.671875 \n",
       "L 40.578125 0 \n",
       "L 32.171875 0 \n",
       "L 6.296875 67.671875 \n",
       "L -0.984375 67.671875 \n",
       "L -0.984375 72.90625 \n",
       "L 25.59375 72.90625 \n",
       "L 25.59375 67.671875 \n",
       "z\n",
       "\" id=\"DejaVuSerif-86\"/>\n",
       "      <path d=\"M 41.015625 3.8125 \n",
       "Q 52.984375 3.8125 59.078125 12.03125 \n",
       "Q 65.1875 20.265625 65.1875 36.375 \n",
       "Q 65.1875 52.546875 59.078125 60.765625 \n",
       "Q 52.984375 69 41.015625 69 \n",
       "Q 29 69 22.890625 60.765625 \n",
       "Q 16.796875 52.546875 16.796875 36.375 \n",
       "Q 16.796875 20.265625 22.890625 12.03125 \n",
       "Q 29 3.8125 41.015625 3.8125 \n",
       "z\n",
       "M 41.015625 -1.421875 \n",
       "Q 33.59375 -1.421875 27.359375 1.015625 \n",
       "Q 21.140625 3.46875 16.40625 8.203125 \n",
       "Q 10.9375 13.671875 8.265625 20.609375 \n",
       "Q 5.609375 27.546875 5.609375 36.375 \n",
       "Q 5.609375 45.21875 8.265625 52.171875 \n",
       "Q 10.9375 59.125 16.40625 64.59375 \n",
       "Q 21.1875 69.390625 27.34375 71.796875 \n",
       "Q 33.5 74.21875 41.015625 74.21875 \n",
       "Q 56.890625 74.21875 66.65625 63.8125 \n",
       "Q 76.421875 53.421875 76.421875 36.375 \n",
       "Q 76.421875 27.640625 73.734375 20.625 \n",
       "Q 71.046875 13.625 65.578125 8.203125 \n",
       "Q 60.796875 3.421875 54.640625 1 \n",
       "Q 48.484375 -1.421875 41.015625 -1.421875 \n",
       "z\n",
       "\" id=\"DejaVuSerif-79\"/>\n",
       "      <path d=\"M 70.515625 19.28125 \n",
       "Q 67.28125 9.078125 59.6875 3.828125 \n",
       "Q 52.09375 -1.421875 40.484375 -1.421875 \n",
       "Q 33.34375 -1.421875 27.234375 1.015625 \n",
       "Q 21.140625 3.46875 16.40625 8.203125 \n",
       "Q 10.9375 13.671875 8.265625 20.625 \n",
       "Q 5.609375 27.59375 5.609375 36.375 \n",
       "Q 5.609375 53.375 15.421875 63.796875 \n",
       "Q 25.25 74.21875 41.3125 74.21875 \n",
       "Q 47.265625 74.21875 54 72.65625 \n",
       "Q 60.75 71.09375 68.5 67.921875 \n",
       "L 68.5 51.125 \n",
       "L 62.984375 51.125 \n",
       "Q 61.1875 60.296875 55.734375 64.640625 \n",
       "Q 50.296875 69 40.484375 69 \n",
       "Q 28.8125 69 22.796875 60.71875 \n",
       "Q 16.796875 52.4375 16.796875 36.375 \n",
       "Q 16.796875 20.359375 22.796875 12.078125 \n",
       "Q 28.8125 3.8125 40.484375 3.8125 \n",
       "Q 48.640625 3.8125 53.90625 7.6875 \n",
       "Q 59.1875 11.578125 61.53125 19.28125 \n",
       "z\n",
       "\" id=\"DejaVuSerif-67\"/>\n",
       "      <path d=\"M 20.515625 5.171875 \n",
       "L 29 5.171875 \n",
       "L 29 0 \n",
       "L 2.875 0 \n",
       "L 2.875 5.171875 \n",
       "L 11.53125 5.171875 \n",
       "L 11.53125 70.796875 \n",
       "L 2.875 70.796875 \n",
       "L 2.875 75.984375 \n",
       "L 20.515625 75.984375 \n",
       "z\n",
       "\" id=\"DejaVuSerif-108\"/>\n",
       "      <path d=\"M 43.015625 63.71875 \n",
       "L 38.28125 63.71875 \n",
       "Q 38.234375 67.390625 36.203125 69.28125 \n",
       "Q 34.1875 71.1875 30.328125 71.1875 \n",
       "Q 25.296875 71.1875 23.234375 68.421875 \n",
       "Q 21.1875 65.671875 21.1875 58.59375 \n",
       "L 21.1875 51.90625 \n",
       "L 35.6875 51.90625 \n",
       "L 35.6875 46.6875 \n",
       "L 21.1875 46.6875 \n",
       "L 21.1875 5.171875 \n",
       "L 32.71875 5.171875 \n",
       "L 32.71875 0 \n",
       "L 3.609375 0 \n",
       "L 3.609375 5.171875 \n",
       "L 12.203125 5.171875 \n",
       "L 12.203125 46.6875 \n",
       "L 3.609375 46.6875 \n",
       "L 3.609375 51.90625 \n",
       "L 12.203125 51.90625 \n",
       "L 12.203125 58.40625 \n",
       "Q 12.203125 67.09375 16.71875 71.53125 \n",
       "Q 21.234375 75.984375 29.984375 75.984375 \n",
       "Q 33.25 75.984375 36.515625 75.390625 \n",
       "Q 39.796875 74.8125 43.015625 73.578125 \n",
       "z\n",
       "\" id=\"DejaVuSerif-102\"/>\n",
       "      <path d=\"M 51.8125 41.796875 \n",
       "Q 54.390625 47.515625 58.421875 50.421875 \n",
       "Q 62.453125 53.328125 67.828125 53.328125 \n",
       "Q 75.984375 53.328125 79.984375 48.265625 \n",
       "Q 83.984375 43.21875 83.984375 33.015625 \n",
       "L 83.984375 5.171875 \n",
       "L 92.09375 5.171875 \n",
       "L 92.09375 0 \n",
       "L 67.1875 0 \n",
       "L 67.1875 5.171875 \n",
       "L 75 5.171875 \n",
       "L 75 31.984375 \n",
       "Q 75 39.9375 72.65625 43.3125 \n",
       "Q 70.3125 46.6875 64.890625 46.6875 \n",
       "Q 58.890625 46.6875 55.734375 42.140625 \n",
       "Q 52.59375 37.59375 52.59375 28.90625 \n",
       "L 52.59375 5.171875 \n",
       "L 60.40625 5.171875 \n",
       "L 60.40625 0 \n",
       "L 35.796875 0 \n",
       "L 35.796875 5.171875 \n",
       "L 43.609375 5.171875 \n",
       "L 43.609375 32.328125 \n",
       "Q 43.609375 40.09375 41.265625 43.390625 \n",
       "Q 38.921875 46.6875 33.5 46.6875 \n",
       "Q 27.484375 46.6875 24.328125 42.140625 \n",
       "Q 21.1875 37.59375 21.1875 28.90625 \n",
       "L 21.1875 5.171875 \n",
       "L 29 5.171875 \n",
       "L 29 0 \n",
       "L 4.109375 0 \n",
       "L 4.109375 5.171875 \n",
       "L 12.203125 5.171875 \n",
       "L 12.203125 46.78125 \n",
       "L 3.609375 46.78125 \n",
       "L 3.609375 51.90625 \n",
       "L 21.1875 51.90625 \n",
       "L 21.1875 42.671875 \n",
       "Q 23.6875 47.859375 27.53125 50.59375 \n",
       "Q 31.390625 53.328125 36.28125 53.328125 \n",
       "Q 42.328125 53.328125 46.375 50.3125 \n",
       "Q 50.4375 47.3125 51.8125 41.796875 \n",
       "z\n",
       "\" id=\"DejaVuSerif-109\"/>\n",
       "      <path d=\"M 20.015625 26.421875 \n",
       "L 46.78125 26.421875 \n",
       "L 33.40625 61.078125 \n",
       "z\n",
       "M -0.59375 0 \n",
       "L -0.59375 5.171875 \n",
       "L 5.8125 5.171875 \n",
       "L 31.78125 72.90625 \n",
       "L 39.984375 72.90625 \n",
       "L 66.015625 5.171875 \n",
       "L 73.1875 5.171875 \n",
       "L 73.1875 0 \n",
       "L 46.6875 0 \n",
       "L 46.6875 5.171875 \n",
       "L 54.78125 5.171875 \n",
       "L 48.6875 21.1875 \n",
       "L 18.015625 21.1875 \n",
       "L 11.921875 5.171875 \n",
       "L 19.921875 5.171875 \n",
       "L 19.921875 0 \n",
       "z\n",
       "\" id=\"DejaVuSerif-65\"/>\n",
       "      <path d=\"M 24.703125 37.109375 \n",
       "L 37.59375 37.109375 \n",
       "Q 44.875 37.109375 48.671875 41.03125 \n",
       "Q 52.484375 44.96875 52.484375 52.390625 \n",
       "Q 52.484375 59.859375 48.671875 63.765625 \n",
       "Q 44.875 67.671875 37.59375 67.671875 \n",
       "L 24.703125 67.671875 \n",
       "z\n",
       "M 5.515625 0 \n",
       "L 5.515625 5.171875 \n",
       "L 14.796875 5.171875 \n",
       "L 14.796875 67.671875 \n",
       "L 5.515625 67.671875 \n",
       "L 5.515625 72.90625 \n",
       "L 39.984375 72.90625 \n",
       "Q 50.921875 72.90625 57.3125 67.359375 \n",
       "Q 63.71875 61.8125 63.71875 52.390625 \n",
       "Q 63.71875 43.015625 57.3125 37.453125 \n",
       "Q 50.921875 31.890625 39.984375 31.890625 \n",
       "L 24.703125 31.890625 \n",
       "L 24.703125 5.171875 \n",
       "L 35.984375 5.171875 \n",
       "L 35.984375 0 \n",
       "z\n",
       "\" id=\"DejaVuSerif-80\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(22.396875 228.9525)rotate(-90)scale(0.2 -0.2)\">\n",
       "      <use xlink:href=\"#DejaVuSerif-86\"/>\n",
       "      <use x=\"70.466797\" xlink:href=\"#DejaVuSerif-79\"/>\n",
       "      <use x=\"152.449219\" xlink:href=\"#DejaVuSerif-67\"/>\n",
       "      <use x=\"228.962891\" xlink:href=\"#DejaVuSerif-48\"/>\n",
       "      <use x=\"292.585938\" xlink:href=\"#DejaVuSerif-55\"/>\n",
       "      <use x=\"356.208984\" xlink:href=\"#DejaVuSerif-32\"/>\n",
       "      <use x=\"387.996094\" xlink:href=\"#DejaVuSerif-67\"/>\n",
       "      <use x=\"464.509766\" xlink:href=\"#DejaVuSerif-108\"/>\n",
       "      <use x=\"496.492188\" xlink:href=\"#DejaVuSerif-102\"/>\n",
       "      <use x=\"533.503906\" xlink:href=\"#DejaVuSerif-32\"/>\n",
       "      <use x=\"565.291016\" xlink:href=\"#DejaVuSerif-109\"/>\n",
       "      <use x=\"660.115234\" xlink:href=\"#DejaVuSerif-65\"/>\n",
       "      <use x=\"732.332031\" xlink:href=\"#DejaVuSerif-80\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"line2d_17\">\n",
       "    <path clip-path=\"url(#p4cda6eead3)\" d=\"M -1 63.274312 \n",
       "L 5.646415 54.800526 \n",
       "L 12.389337 61.738354 \n",
       "L 19.132259 71.069481 \n",
       "L 25.87518 78.717584 \n",
       "L 32.618102 64.18381 \n",
       "L 39.361024 57.704286 \n",
       "L 46.103946 57.150361 \n",
       "L 52.846867 61.065506 \n",
       "L 59.589789 78.364438 \n",
       "L 66.332711 61.071301 \n",
       "L 73.075633 56.405194 \n",
       "L 79.818554 49.572887 \n",
       "L 86.561476 70.531493 \n",
       "L 93.304398 67.772733 \n",
       "L 106.790241 46.576524 \n",
       "L 113.533163 52.745039 \n",
       "L 120.276085 69.277193 \n",
       "L 127.019007 56.009792 \n",
       "L 133.761929 45.636614 \n",
       "L 140.50485 51.494602 \n",
       "L 147.247772 50.708989 \n",
       "L 153.990694 57.538761 \n",
       "L 160.733616 43.483333 \n",
       "L 167.476537 47.054267 \n",
       "L 174.219459 49.353394 \n",
       "L 180.962381 47.601914 \n",
       "L 187.705303 51.475043 \n",
       "L 194.448224 52.367867 \n",
       "L 201.191146 48.520333 \n",
       "L 207.934068 43.468241 \n",
       "L 214.67699 37.753806 \n",
       "L 221.419912 53.65887 \n",
       "L 228.162833 46.466415 \n",
       "L 234.905755 49.164929 \n",
       "L 241.648677 39.844306 \n",
       "L 248.391599 43.14214 \n",
       "L 255.13452 46.864957 \n",
       "L 261.877442 46.701604 \n",
       "L 268.620364 44.02108 \n",
       "L 282.106207 36.299933 \n",
       "L 288.849129 48.768682 \n",
       "L 295.592051 48.865148 \n",
       "L 302.334973 41.717244 \n",
       "L 309.077895 40.031442 \n",
       "L 315.820816 38.015677 \n",
       "L 322.563738 37.958328 \n",
       "L 329.30666 45.042606 \n",
       "L 336.049582 34.763238 \n",
       "L 342.792503 38.737421 \n",
       "L 349.535425 39.600545 \n",
       "L 356.278347 36.931973 \n",
       "L 363.021269 38.390312 \n",
       "L 369.76419 33.126454 \n",
       "L 376.507112 34.101256 \n",
       "L 383.250034 38.02944 \n",
       "L 389.992956 38.605097 \n",
       "L 396.735878 28.221174 \n",
       "L 403.478799 30.574873 \n",
       "L 410.221721 29.321297 \n",
       "L 416.964643 29.259482 \n",
       "L 423.707565 35.442243 \n",
       "L 430.450486 35.272854 \n",
       "L 437.193408 39.538729 \n",
       "L 443.93633 30.993818 \n",
       "L 450.679252 29.021758 \n",
       "L 457.422173 31.674151 \n",
       "L 464.165095 29.610333 \n",
       "L 470.908017 23.720713 \n",
       "L 477.650939 21.125789 \n",
       "L 484.393861 23.684735 \n",
       "L 491.136782 24.845104 \n",
       "L 497.879704 30.838313 \n",
       "L 504.622626 23.199507 \n",
       "L 511.365548 26.746294 \n",
       "L 518.108469 25.483543 \n",
       "L 524.851391 27.155822 \n",
       "L 531.594313 21.263667 \n",
       "L 538.337235 27.839173 \n",
       "L 545.080156 27.466831 \n",
       "L 551.823078 23.359962 \n",
       "L 558.566 27.300944 \n",
       "L 565.308922 32.740711 \n",
       "L 572.051844 24.944589 \n",
       "L 578.794765 20.4725 \n",
       "L 585.537687 19.772367 \n",
       "L 592.280609 24.111648 \n",
       "L 599.023531 27.198199 \n",
       "L 605.766452 24.446201 \n",
       "L 612.509374 21.842463 \n",
       "L 619.252296 22.223015 \n",
       "L 625.995218 24.745258 \n",
       "L 632.738139 21.437523 \n",
       "L 639.481061 19.849878 \n",
       "L 646.223983 20.449802 \n",
       "L 652.966905 20.058505 \n",
       "L 659.709827 19.831164 \n",
       "L 666.452748 17.57212 \n",
       "L 673.19567 19.886702 \n",
       "L 679.938592 18.406268 \n",
       "L 686.681514 19.110989 \n",
       "L 693.424435 19.629056 \n",
       "L 700.167357 18.377533 \n",
       "L 706.910279 18.904897 \n",
       "L 713.653201 19.181497 \n",
       "L 720.396122 18.087894 \n",
       "L 727.139044 17.166818 \n",
       "L 733.881966 18.065316 \n",
       "L 740.624888 17.994808 \n",
       "L 747.36781 19.030822 \n",
       "L 754.110731 17.897497 \n",
       "L 754.110731 17.897497 \n",
       "\" style=\"fill:none;stroke:#ff0000;stroke-linecap:round;stroke-width:2;\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_18\">\n",
       "    <path clip-path=\"url(#p4cda6eead3)\" d=\"M -1 309.339283 \n",
       "L 5.646415 316.424512 \n",
       "L 12.389337 315.596039 \n",
       "L 19.132259 319.242914 \n",
       "L 25.87518 329.986986 \n",
       "L 32.618102 304.48675 \n",
       "L 39.361024 310.59538 \n",
       "L 46.103946 312.925777 \n",
       "L 52.846867 319.6027 \n",
       "L 59.589789 318.86526 \n",
       "L 66.332711 296.661169 \n",
       "L 73.075633 298.478449 \n",
       "L 79.818554 300.105936 \n",
       "L 86.561476 301.866471 \n",
       "L 100.04732 292.331425 \n",
       "L 106.790241 280.244194 \n",
       "L 113.533163 276.061504 \n",
       "L 120.276085 285.771372 \n",
       "L 127.019007 282.905522 \n",
       "L 133.761929 271.895234 \n",
       "L 140.50485 280.28464 \n",
       "L 147.247772 274.485449 \n",
       "L 153.990694 283.296578 \n",
       "L 160.733616 255.882475 \n",
       "L 167.476537 270.759252 \n",
       "L 174.219459 258.477761 \n",
       "L 180.962381 253.021092 \n",
       "L 187.705303 255.235464 \n",
       "L 194.448224 259.06525 \n",
       "L 201.191146 250.009033 \n",
       "L 207.934068 249.022399 \n",
       "L 214.67699 247.591466 \n",
       "L 221.419912 238.927633 \n",
       "L 228.162833 251.331547 \n",
       "L 234.905755 250.382824 \n",
       "L 241.648677 248.413903 \n",
       "L 248.391599 233.736335 \n",
       "L 255.13452 244.582185 \n",
       "L 261.877442 237.372465 \n",
       "L 268.620364 224.83188 \n",
       "L 275.363286 224.660076 \n",
       "L 282.106207 234.184256 \n",
       "L 288.849129 231.871969 \n",
       "L 295.592051 221.769476 \n",
       "L 302.334973 232.270752 \n",
       "L 309.077895 206.951012 \n",
       "L 315.820816 219.70928 \n",
       "L 322.563738 202.85187 \n",
       "L 329.30666 192.543405 \n",
       "L 336.049582 209.766275 \n",
       "L 342.792503 199.357239 \n",
       "L 349.535425 203.551882 \n",
       "L 356.278347 209.362422 \n",
       "L 363.021269 200.404964 \n",
       "L 369.76419 187.691972 \n",
       "L 376.507112 189.058916 \n",
       "L 383.250034 180.752575 \n",
       "L 389.992956 185.062518 \n",
       "L 403.478799 172.095864 \n",
       "L 410.221721 184.364558 \n",
       "L 416.964643 166.382274 \n",
       "L 423.707565 165.370769 \n",
       "L 430.450486 178.732583 \n",
       "L 437.193408 165.475807 \n",
       "L 443.93633 166.01464 \n",
       "L 450.679252 165.654734 \n",
       "L 457.422173 157.592032 \n",
       "L 464.165095 155.031879 \n",
       "L 470.908017 160.235854 \n",
       "L 477.650939 141.945579 \n",
       "L 484.393861 144.763981 \n",
       "L 491.136782 152.704138 \n",
       "L 497.879704 147.187585 \n",
       "L 504.622626 142.207329 \n",
       "L 511.365548 139.563991 \n",
       "L 518.108469 134.184228 \n",
       "L 524.851391 142.745559 \n",
       "L 531.594313 134.432818 \n",
       "L 538.337235 131.075341 \n",
       "L 545.080156 123.44221 \n",
       "L 551.823078 122.79206 \n",
       "L 558.566 120.714599 \n",
       "L 565.308922 115.918945 \n",
       "L 572.051844 118.101565 \n",
       "L 578.794765 117.63988 \n",
       "L 585.537687 115.319866 \n",
       "L 592.280609 105.836373 \n",
       "L 599.023531 114.976379 \n",
       "L 605.766452 110.142211 \n",
       "L 612.509374 110.248336 \n",
       "L 619.252296 102.436398 \n",
       "L 625.995218 102.704667 \n",
       "L 632.738139 105.278584 \n",
       "L 639.481061 97.798059 \n",
       "L 646.223983 101.633882 \n",
       "L 652.966905 98.721308 \n",
       "L 659.709827 98.393396 \n",
       "L 666.452748 100.219127 \n",
       "L 673.19567 92.713128 \n",
       "L 679.938592 94.108445 \n",
       "L 686.681514 94.952009 \n",
       "L 693.424435 95.154566 \n",
       "L 700.167357 97.787809 \n",
       "L 706.910279 93.939224 \n",
       "L 713.653201 95.964795 \n",
       "L 720.396122 91.103424 \n",
       "L 727.139044 94.344338 \n",
       "L 727.139044 95.559681 \n",
       "L 740.624888 92.521324 \n",
       "L 747.36781 93.331552 \n",
       "L 754.110731 94.952009 \n",
       "L 754.110731 94.952009 \n",
       "\" style=\"fill:none;stroke:#0000ff;stroke-linecap:round;stroke-width:2;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_3\">\n",
       "    <path d=\"M 62.96125 290.78 \n",
       "L 770.968036 290.78 \n",
       "\" style=\"fill:none;stroke:#262626;stroke-linecap:square;stroke-linejoin:miter;stroke-width:1.25;\"/>\n",
       "   </g>\n",
       "   <g id=\"legend_1\">\n",
       "    <g id=\"patch_4\">\n",
       "     <path d=\"M 585.154598 281.78 \n",
       "L 758.368036 281.78 \n",
       "Q 761.968036 281.78 761.968036 278.18 \n",
       "L 761.968036 226.882812 \n",
       "Q 761.968036 223.282812 758.368036 223.282812 \n",
       "L 585.154598 223.282812 \n",
       "Q 581.554598 223.282812 581.554598 226.882812 \n",
       "L 581.554598 278.18 \n",
       "Q 581.554598 281.78 585.154598 281.78 \n",
       "z\n",
       "\" style=\"fill:#ffffff;opacity:0.8;stroke:#cccccc;stroke-linejoin:miter;\"/>\n",
       "    </g>\n",
       "    <g id=\"line2d_19\">\n",
       "     <path d=\"M 588.754598 237.86 \n",
       "L 624.754598 237.86 \n",
       "\" style=\"fill:none;stroke:#ff0000;stroke-linecap:round;stroke-width:2;\"/>\n",
       "    </g>\n",
       "    <g id=\"line2d_20\"/>\n",
       "    <g id=\"text_19\">\n",
       "     <!-- Bicaptioning -->\n",
       "     <defs>\n",
       "      <path d=\"M 24.703125 5.171875 \n",
       "L 39.3125 5.171875 \n",
       "Q 48.09375 5.171875 52.140625 8.984375 \n",
       "Q 56.203125 12.796875 56.203125 21.09375 \n",
       "Q 56.203125 29.34375 52.171875 33.125 \n",
       "Q 48.140625 36.921875 39.3125 36.921875 \n",
       "L 24.703125 36.921875 \n",
       "z\n",
       "M 24.703125 42.09375 \n",
       "L 37.109375 42.09375 \n",
       "Q 45.125 42.09375 48.796875 45.171875 \n",
       "Q 52.484375 48.25 52.484375 54.890625 \n",
       "Q 52.484375 61.578125 48.796875 64.625 \n",
       "Q 45.125 67.671875 37.109375 67.671875 \n",
       "L 24.703125 67.671875 \n",
       "z\n",
       "M 5.515625 0 \n",
       "L 5.515625 5.171875 \n",
       "L 14.796875 5.171875 \n",
       "L 14.796875 67.671875 \n",
       "L 5.515625 67.671875 \n",
       "L 5.515625 72.90625 \n",
       "L 41.5 72.90625 \n",
       "Q 52.546875 72.90625 58.125 68.390625 \n",
       "Q 63.71875 63.875 63.71875 54.890625 \n",
       "Q 63.71875 48.390625 59.828125 44.53125 \n",
       "Q 55.953125 40.671875 48.484375 39.796875 \n",
       "Q 57.765625 38.625 62.578125 33.859375 \n",
       "Q 67.390625 29.109375 67.390625 21.09375 \n",
       "Q 67.390625 10.25 60.546875 5.125 \n",
       "Q 53.71875 0 39.203125 0 \n",
       "z\n",
       "\" id=\"DejaVuSerif-66\"/>\n",
       "      <path d=\"M 51.421875 15.578125 \n",
       "Q 49.515625 7.28125 44.09375 2.921875 \n",
       "Q 38.671875 -1.421875 30.078125 -1.421875 \n",
       "Q 18.75 -1.421875 11.859375 6.078125 \n",
       "Q 4.984375 13.578125 4.984375 25.984375 \n",
       "Q 4.984375 38.421875 11.859375 45.875 \n",
       "Q 18.75 53.328125 30.078125 53.328125 \n",
       "Q 35.015625 53.328125 39.890625 52.171875 \n",
       "Q 44.78125 51.03125 49.703125 48.6875 \n",
       "L 49.703125 35.40625 \n",
       "L 44.484375 35.40625 \n",
       "Q 43.453125 42.234375 40.015625 45.359375 \n",
       "Q 36.578125 48.484375 30.171875 48.484375 \n",
       "Q 22.90625 48.484375 19.1875 42.84375 \n",
       "Q 15.484375 37.203125 15.484375 25.984375 \n",
       "Q 15.484375 14.75 19.171875 9.078125 \n",
       "Q 22.859375 3.421875 30.171875 3.421875 \n",
       "Q 35.984375 3.421875 39.453125 6.4375 \n",
       "Q 42.921875 9.46875 44.1875 15.578125 \n",
       "z\n",
       "\" id=\"DejaVuSerif-99\"/>\n",
       "      <path d=\"M 20.515625 28.515625 \n",
       "L 20.515625 23.390625 \n",
       "Q 20.515625 14.015625 24.09375 9.109375 \n",
       "Q 27.6875 4.203125 34.515625 4.203125 \n",
       "Q 41.40625 4.203125 44.9375 9.71875 \n",
       "Q 48.484375 15.234375 48.484375 25.984375 \n",
       "Q 48.484375 36.765625 44.9375 42.234375 \n",
       "Q 41.40625 47.703125 34.515625 47.703125 \n",
       "Q 27.6875 47.703125 24.09375 42.765625 \n",
       "Q 20.515625 37.84375 20.515625 28.515625 \n",
       "z\n",
       "M 11.53125 46.6875 \n",
       "L 2.875 46.6875 \n",
       "L 2.875 51.90625 \n",
       "L 20.515625 51.90625 \n",
       "L 20.515625 43.796875 \n",
       "Q 23.140625 48.6875 27.21875 51 \n",
       "Q 31.296875 53.328125 37.3125 53.328125 \n",
       "Q 46.875 53.328125 52.921875 45.75 \n",
       "Q 58.984375 38.1875 58.984375 25.984375 \n",
       "Q 58.984375 13.765625 52.921875 6.171875 \n",
       "Q 46.875 -1.421875 37.3125 -1.421875 \n",
       "Q 31.296875 -1.421875 27.21875 0.890625 \n",
       "Q 23.140625 3.21875 20.515625 8.109375 \n",
       "L 20.515625 -15.578125 \n",
       "L 29 -15.578125 \n",
       "L 29 -20.796875 \n",
       "L 2.875 -20.796875 \n",
       "L 2.875 -15.578125 \n",
       "L 11.53125 -15.578125 \n",
       "z\n",
       "\" id=\"DejaVuSerif-112\"/>\n",
       "      <path d=\"M 52.484375 46.6875 \n",
       "L 52.484375 1.125 \n",
       "Q 52.484375 -10.0625 46.328125 -16.140625 \n",
       "Q 40.1875 -22.21875 28.8125 -22.21875 \n",
       "Q 23.6875 -22.21875 19 -21.28125 \n",
       "Q 14.3125 -20.359375 10.015625 -18.5 \n",
       "L 10.015625 -7.625 \n",
       "L 14.703125 -7.625 \n",
       "Q 15.578125 -12.703125 18.84375 -15.046875 \n",
       "Q 22.125 -17.390625 28.21875 -17.390625 \n",
       "Q 36.140625 -17.390625 39.8125 -12.921875 \n",
       "Q 43.5 -8.453125 43.5 1.125 \n",
       "L 43.5 8.109375 \n",
       "Q 40.875 3.21875 36.796875 0.890625 \n",
       "Q 32.71875 -1.421875 26.703125 -1.421875 \n",
       "Q 17.140625 -1.421875 11.0625 6.171875 \n",
       "Q 4.984375 13.765625 4.984375 25.984375 \n",
       "Q 4.984375 38.1875 11.03125 45.75 \n",
       "Q 17.09375 53.328125 26.703125 53.328125 \n",
       "Q 32.71875 53.328125 36.796875 51 \n",
       "Q 40.875 48.6875 43.5 43.796875 \n",
       "L 43.5 51.90625 \n",
       "L 61.078125 51.90625 \n",
       "L 61.078125 46.6875 \n",
       "z\n",
       "M 43.5 28.515625 \n",
       "Q 43.5 37.84375 39.90625 42.765625 \n",
       "Q 36.328125 47.703125 29.5 47.703125 \n",
       "Q 22.5625 47.703125 19.015625 42.234375 \n",
       "Q 15.484375 36.765625 15.484375 25.984375 \n",
       "Q 15.484375 15.234375 19.015625 9.71875 \n",
       "Q 22.5625 4.203125 29.5 4.203125 \n",
       "Q 36.328125 4.203125 39.90625 9.109375 \n",
       "Q 43.5 14.015625 43.5 23.390625 \n",
       "z\n",
       "\" id=\"DejaVuSerif-103\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(639.154598 244.16)scale(0.18 -0.18)\">\n",
       "      <use xlink:href=\"#DejaVuSerif-66\"/>\n",
       "      <use x=\"73.486328\" xlink:href=\"#DejaVuSerif-105\"/>\n",
       "      <use x=\"105.46875\" xlink:href=\"#DejaVuSerif-99\"/>\n",
       "      <use x=\"161.474609\" xlink:href=\"#DejaVuSerif-97\"/>\n",
       "      <use x=\"221.09375\" xlink:href=\"#DejaVuSerif-112\"/>\n",
       "      <use x=\"285.107422\" xlink:href=\"#DejaVuSerif-116\"/>\n",
       "      <use x=\"325.292969\" xlink:href=\"#DejaVuSerif-105\"/>\n",
       "      <use x=\"357.275391\" xlink:href=\"#DejaVuSerif-111\"/>\n",
       "      <use x=\"417.480469\" xlink:href=\"#DejaVuSerif-110\"/>\n",
       "      <use x=\"481.884766\" xlink:href=\"#DejaVuSerif-105\"/>\n",
       "      <use x=\"513.867188\" xlink:href=\"#DejaVuSerif-110\"/>\n",
       "      <use x=\"578.271484\" xlink:href=\"#DejaVuSerif-103\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"line2d_21\">\n",
       "     <path d=\"M 588.754598 264.536562 \n",
       "L 624.754598 264.536562 \n",
       "\" style=\"fill:none;stroke:#0000ff;stroke-linecap:round;stroke-width:2;\"/>\n",
       "    </g>\n",
       "    <g id=\"line2d_22\"/>\n",
       "    <g id=\"text_20\">\n",
       "     <!-- Masked LM -->\n",
       "     <defs>\n",
       "      <path d=\"M 5.515625 0 \n",
       "L 5.515625 5.171875 \n",
       "L 14.796875 5.171875 \n",
       "L 14.796875 67.671875 \n",
       "L 4.984375 67.671875 \n",
       "L 4.984375 72.90625 \n",
       "L 26.21875 72.90625 \n",
       "L 51.8125 21 \n",
       "L 77.390625 72.90625 \n",
       "L 97.3125 72.90625 \n",
       "L 97.3125 67.671875 \n",
       "L 87.59375 67.671875 \n",
       "L 87.59375 5.171875 \n",
       "L 96.921875 5.171875 \n",
       "L 96.921875 0 \n",
       "L 68.40625 0 \n",
       "L 68.40625 5.171875 \n",
       "L 77.6875 5.171875 \n",
       "L 77.6875 61.53125 \n",
       "L 52.6875 10.6875 \n",
       "L 45.796875 10.6875 \n",
       "L 20.796875 61.53125 \n",
       "L 20.796875 5.171875 \n",
       "L 30.078125 5.171875 \n",
       "L 30.078125 0 \n",
       "z\n",
       "\" id=\"DejaVuSerif-77\"/>\n",
       "      <path d=\"M 5.609375 2.875 \n",
       "L 5.609375 14.984375 \n",
       "L 10.796875 14.984375 \n",
       "Q 10.984375 9.1875 14.421875 6.296875 \n",
       "Q 17.875 3.421875 24.609375 3.421875 \n",
       "Q 30.671875 3.421875 33.84375 5.6875 \n",
       "Q 37.015625 7.953125 37.015625 12.3125 \n",
       "Q 37.015625 15.71875 34.6875 17.8125 \n",
       "Q 32.375 19.921875 24.90625 22.3125 \n",
       "L 18.40625 24.515625 \n",
       "Q 11.71875 26.65625 8.71875 29.875 \n",
       "Q 5.71875 33.109375 5.71875 38.09375 \n",
       "Q 5.71875 45.21875 10.9375 49.265625 \n",
       "Q 16.15625 53.328125 25.390625 53.328125 \n",
       "Q 29.5 53.328125 34.03125 52.25 \n",
       "Q 38.578125 51.171875 43.40625 49.125 \n",
       "L 43.40625 37.796875 \n",
       "L 38.234375 37.796875 \n",
       "Q 38.03125 42.828125 34.703125 45.65625 \n",
       "Q 31.390625 48.484375 25.6875 48.484375 \n",
       "Q 20.015625 48.484375 17.109375 46.484375 \n",
       "Q 14.203125 44.484375 14.203125 40.484375 \n",
       "Q 14.203125 37.203125 16.40625 35.21875 \n",
       "Q 18.609375 33.25 25.203125 31.203125 \n",
       "L 32.328125 29 \n",
       "Q 39.703125 26.703125 42.9375 23.265625 \n",
       "Q 46.1875 19.828125 46.1875 14.40625 \n",
       "Q 46.1875 7.03125 40.546875 2.796875 \n",
       "Q 34.90625 -1.421875 25 -1.421875 \n",
       "Q 19.96875 -1.421875 15.1875 -0.34375 \n",
       "Q 10.40625 0.734375 5.609375 2.875 \n",
       "z\n",
       "\" id=\"DejaVuSerif-115\"/>\n",
       "      <path d=\"M 28.609375 0 \n",
       "L 3.421875 0 \n",
       "L 3.421875 5.171875 \n",
       "L 11.53125 5.171875 \n",
       "L 11.53125 70.796875 \n",
       "L 2.875 70.796875 \n",
       "L 2.875 75.984375 \n",
       "L 20.515625 75.984375 \n",
       "L 20.515625 26.515625 \n",
       "L 42.390625 46.6875 \n",
       "L 34.90625 46.6875 \n",
       "L 34.90625 51.90625 \n",
       "L 58.40625 51.90625 \n",
       "L 58.40625 46.6875 \n",
       "L 49.515625 46.6875 \n",
       "L 34.078125 32.421875 \n",
       "L 53.8125 5.171875 \n",
       "L 61.28125 5.171875 \n",
       "L 61.28125 0 \n",
       "L 35.6875 0 \n",
       "L 35.6875 5.171875 \n",
       "L 43.109375 5.171875 \n",
       "L 27.59375 26.515625 \n",
       "L 20.515625 19.921875 \n",
       "L 20.515625 5.171875 \n",
       "L 28.609375 5.171875 \n",
       "z\n",
       "\" id=\"DejaVuSerif-107\"/>\n",
       "      <path d=\"M 52.484375 5.171875 \n",
       "L 61.078125 5.171875 \n",
       "L 61.078125 0 \n",
       "L 43.5 0 \n",
       "L 43.5 8.109375 \n",
       "Q 40.875 3.21875 36.796875 0.890625 \n",
       "Q 32.71875 -1.421875 26.703125 -1.421875 \n",
       "Q 17.140625 -1.421875 11.0625 6.171875 \n",
       "Q 4.984375 13.765625 4.984375 25.984375 \n",
       "Q 4.984375 38.1875 11.03125 45.75 \n",
       "Q 17.09375 53.328125 26.703125 53.328125 \n",
       "Q 32.71875 53.328125 36.796875 51 \n",
       "Q 40.875 48.6875 43.5 43.796875 \n",
       "L 43.5 70.796875 \n",
       "L 35.015625 70.796875 \n",
       "L 35.015625 75.984375 \n",
       "L 52.484375 75.984375 \n",
       "z\n",
       "M 43.5 23.390625 \n",
       "L 43.5 28.515625 \n",
       "Q 43.5 37.84375 39.90625 42.765625 \n",
       "Q 36.328125 47.703125 29.5 47.703125 \n",
       "Q 22.5625 47.703125 19.015625 42.234375 \n",
       "Q 15.484375 36.765625 15.484375 25.984375 \n",
       "Q 15.484375 15.234375 19.015625 9.71875 \n",
       "Q 22.5625 4.203125 29.5 4.203125 \n",
       "Q 36.328125 4.203125 39.90625 9.109375 \n",
       "Q 43.5 14.015625 43.5 23.390625 \n",
       "z\n",
       "\" id=\"DejaVuSerif-100\"/>\n",
       "      <path d=\"M 5.515625 0 \n",
       "L 5.515625 5.171875 \n",
       "L 14.796875 5.171875 \n",
       "L 14.796875 67.671875 \n",
       "L 5.515625 67.671875 \n",
       "L 5.515625 72.90625 \n",
       "L 33.984375 72.90625 \n",
       "L 33.984375 67.671875 \n",
       "L 24.703125 67.671875 \n",
       "L 24.703125 6 \n",
       "L 58.015625 6 \n",
       "L 58.015625 18.21875 \n",
       "L 64.015625 18.21875 \n",
       "L 64.015625 0 \n",
       "z\n",
       "\" id=\"DejaVuSerif-76\"/>\n",
       "     </defs>\n",
       "     <g style=\"fill:#262626;\" transform=\"translate(639.154598 270.836562)scale(0.18 -0.18)\">\n",
       "      <use xlink:href=\"#DejaVuSerif-77\"/>\n",
       "      <use x=\"102.392578\" xlink:href=\"#DejaVuSerif-97\"/>\n",
       "      <use x=\"162.011719\" xlink:href=\"#DejaVuSerif-115\"/>\n",
       "      <use x=\"213.330078\" xlink:href=\"#DejaVuSerif-107\"/>\n",
       "      <use x=\"273.925781\" xlink:href=\"#DejaVuSerif-101\"/>\n",
       "      <use x=\"333.105469\" xlink:href=\"#DejaVuSerif-100\"/>\n",
       "      <use x=\"397.119141\" xlink:href=\"#DejaVuSerif-32\"/>\n",
       "      <use x=\"428.90625\" xlink:href=\"#DejaVuSerif-76\"/>\n",
       "      <use x=\"495.3125\" xlink:href=\"#DejaVuSerif-77\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "  </g>\n",
       " </g>\n",
       " <defs>\n",
       "  <clipPath id=\"p4cda6eead3\">\n",
       "   <rect height=\"283.58\" width=\"708.006786\" x=\"62.96125\" y=\"7.2\"/>\n",
       "  </clipPath>\n",
       " </defs>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<Figure size 792x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import json\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set()\n",
    "sns.set_style(\n",
    "    \"ticks\",\n",
    "    {\n",
    "        \"ytick.left\": False,\n",
    "        \"font.family\": [\"serif\"],\n",
    "        \"font.serif\": [\"Times New Roman\"],\n",
    "    }\n",
    ")\n",
    "\n",
    "title_size = 24\n",
    "tick_size = 18\n",
    "axis_label_size = 20\n",
    "marker_size = 12\n",
    "line_width = 2\n",
    "legend_size = 18\n",
    "\n",
    "kwargs = {\n",
    "    'ms': marker_size,\n",
    "    'lw': line_width,\n",
    "}\n",
    "\n",
    "# This is a list of lists: [timestamp, iteration, value] by tensorboard.\n",
    "# Keep values only between 100K-500K iterations.\n",
    "bicap_voc07 = [t for t in json.load(open(\"bicap_voc07_clf_mAP.json\")) if t[1] > 99999]\n",
    "mlm_voc07 = [t for t in json.load(open(\"mlm_voc07_clf_mAP.json\")) if t[1] > 99999]\n",
    "\n",
    "fig, ax1 = plt.subplots(1, 1)\n",
    "ax1.plot(\n",
    "    [int(t[1] / 1000) for t in bicap_voc07],\n",
    "    [t[2] * 100 for t in bicap_voc07],\n",
    "    color=\"red\", label=\"Bicaptioning\",\n",
    "    **kwargs,\n",
    ")\n",
    "ax1.plot(\n",
    "    [int(t[1] / 1000) for t in mlm_voc07],\n",
    "    [t[2] * 100 for t in mlm_voc07],\n",
    "    color=\"blue\",\n",
    "    **kwargs, label=\"Masked LM\",\n",
    ")\n",
    "ax1.set_xlabel(\"Iteration (× 1000)\", size=axis_label_size)\n",
    "ax1.set_ylabel(\"VOC07 Clf mAP\", size=axis_label_size)\n",
    "ax1.tick_params(axis=\"y\", labelsize=tick_size)\n",
    "ax1.tick_params(axis=\"x\", labelsize=tick_size)\n",
    "\n",
    "# Set axis limits to 300K - 500K iterations.\n",
    "ax1.set_xlim([295, 505])\n",
    "ax1.set_ylim([75, 89])\n",
    "ax1.yaxis.grid(True, color=\"gainsboro\")\n",
    "ax1.legend(loc=\"lower right\", fontsize=legend_size)\n",
    "\n",
    "sns.despine(left=True, right=True)\n",
    "\n",
    "fig.set_size_inches(11, 5)\n",
    "fig.tight_layout()  # otherwise the right y-label is slightly clipped\n",
    "fig.savefig(\"graphics/bicap_mlm.pdf\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

